FasTer: Fast Tensor Completion with Nonconvex Regularization

Low-rank tensor completion problem aims to recover a tensor from limited observations, which has many real-world applications. Due to the easy optimization, the convex overlapping nuclear norm has been popularly used for tensor completion. However, it over-penalizes top singular values and lead to biased estimations. In this paper, we propose to use the nonconvex regularizer, which can less penalize large singular values, instead of the convex one for tensor completion. However, as the new regularizer is nonconvex and overlapped with each other, existing algorithms are either too slow or suffer from the huge memory cost. To address these issues, we develop an efficient and scalable algorithm, which is based on the proximal average (PA) algorithm, for real-world problems. Compared with the direct usage of PA algorithm, the proposed algorithm runs orders faster and needs orders less space. We further speed up the proposed algorithm with the acceleration technique, and show the convergence to critical points is still guaranteed. Experimental comparisons of the proposed approach are made with various other tensor completion approaches. Empirical results show that the proposed algorithm is very fast and can produce much better recovery performance.

==> figures/crop.m <==
function crop(filename,append,margin)
%CROP gets rid of whitespace around an image
%   CROP(FILENAME,APPEND,MARGIN) is the full calling form. APPEND and
%      MARGIN are optional inputs.
%
%   CROP('filename.ext') crops the image in the file and saves it using
%   the original filename, overwriting the old image. The extension (ext)
%   can be anything IMREAD supports.
%
%   CROP(directory) crops all images in a directory. 
%
%   If APPEND is 1, CROP saves the cropped image as 'filename_crop.ext'
%   in the same directory as the original.
%
%   MARGIN sets the margin width in pixels (default is 10).
%
%   Changes since version 1:
%       1. Now accepts directories as input.
%       2. Improved input checks and comments.
%       3. Handles transparency in .png files.
%       4. Just prior to saving version 1, I added the APPEND option.
%
%   Example:
%       crop('C:\MATLAB7\toolbox\matlab\demos\html\cruller_01.png',1)
%
%   See also: IMREAD, IMWRITE

%   Requirements: your FIND must allow the 'last' option (version 7+?)
%   Written by Andy Bliss Sept 8th, 2006. Revised May 31, 2012.

%set the default margin width in pixels
if nargin<3 || isempty(margin)
    margin=10; %15;
end
%default is to save with original filename
if nargin<2 || isempty(append)
    append=0;
end

%Get image names
if isstruct(filename) %assuming it is a struct as produced from DIR
    files=filename;
elseif isdir(filename) %if the input is a directory, get all the image files from the directory
    currentdir=pwd;
    cd (filename)
    files=[dir('*.png'); dir('*.gif'); dir('*.bmp'); dir('*.jpg')];
else %if it is a single file:
    files.name=filename;
end

%loop over all the files
for n=1:length(files)
    filename=files(n).name;

    %get file info
    info=imfinfo(filename);
    
    %get the image
    if strcmp(info.Format,'png') %if it has transparent pixels
        T=imread(filename,'backgroundcolor',[1 1 1]); %backgroundcolor makes transparent pixels white, so they don't affect cropping.
    else
        T=imread(filename);
    end

    %sum the RGB values of the image
    xsum=sum(sum(T,3));
    ysum=sum(sum(T,3),2);
    % figure,plot(xsum),title('xsum'),xlabel('distance from left (pixels)'),ylabel('image intensity (big numbers are white)')
    % figure,plot(ysum),title('ysum'),xlabel('distance from top (pixels)'),ylabel('image intensity (big numbers are white)')

    %xsum will be equal to max(xsum) wherever there is a blank column in 
    %   the image (rgb white is [255,255,255]). The left edge for the 
    %   cropped image is found by looking for the first column in which 
    %   xsum is less than max(xsum) and then subtracting the margin.
    %   Similar code for other edges.
    xleftedge=find(xsum<max(xsum),1,'first')-margin;
    if xleftedge<1
        xleftedge=1;
    end
    xrightedge=find(xsum<max(xsum),1,'last')+margin;
    if xrightedge>length(xsum)
        xrightedge=length(xsum);
    end
    ytopedge=find(ysum<max(ysum),1,'first')-margin;
    if ytopedge<1
        ytopedge=1;
    end
    ybottomedge=find(ysum<max(ysum),1,'last')+margin;
    if ybottomedge>length(ysum)
        ybottomedge=length(ysum);
    end

    %resave the image
    if append
        filename=[filename(1:end-4) '_crop' filename(end-3:end)];
    end
    imwrite(T(ytopedge:ybottomedge,xleftedge:xrightedge,:),filename)
end
%change back to calling directory, if necessary
if exist('currentdir','var')
    cd(currentdir)
end
